Irregular Accesses Reorder Unit: Improving GPGPU Memory Coalescing for Graph-Based Workloads

GPGPU architectures have become established as the dominant parallelization and performance platform achieving exceptional popularization and empowering domains such as regular algebra, machine learning, image detection and self-driving cars. However, irregular applications struggle to fully realize GPGPU performance as a result of control flow divergence and memory divergence due to irregular memory access patterns. To ameliorate these issues, programmers are obligated to carefully consider architecture features and devote significant efforts to modify the algorithms with complex optimization techniques, which shift programmers priorities yet struggle to quell the shortcomings. We show that in graph-based GPGPU irregular applications these inefficiencies prevail, yet we find that it is possible to relax the strict relationship between thread and data processed to empower new optimizations. Based on this key idea, we propose the Irregular accesses Reorder Unit (IRU), a novel hardware extension tightly integrated in the GPGPU pipeline. The IRU reorders data processed by the threads on irregular accesses which significantly improves memory coalescing, and allows increased performance and energy efficiency. Additionally, the IRU is capable of filtering and merging duplicated irregular access which further improves graph-based irregular applications. Programmers can easily utilize the IRU with a simple API, or compiler optimized generated code with the extended ISA instructions provided. We evaluate our proposal for state-of-the-art graph-based algorithms and a wide selection of applications. Results show that the IRU achieves a memory coalescing improvement of 1.32x and a 46% reduction in the overall traffic in the memory hierarchy, which results in 1.33x and 13% improvement in performance and energy savings respectively, while incurring in a small 5.6% area overhead.

==> code/bfs_iru.cu <==
/* IRU instrumented GPGPU Kernel */
__global__ void BFS_Contract (...) {
	int pos = blockDim.x * blockIdx.x + threadIdx.x;
	if (pos < number_elements) {
		int edge;
#ifdef NOT_INSTRUMENTED
 		edge = edge_frontier[pos];
#elif USE_IRU
		load_iru(edge);
#endif
		label[edge] = distance;
	}
}

/* Host function launching GPGPU Kernel */
void host_function {
	configure_iru(edge_frontier, number_elements, sizeof(uint32_t));
	BFS_Contract<<<...,...>>>(...);
}

__global__ void BFS_Expand (...) {
	int pos = blockDim.x * blockIdx.x + threadIdx.x;
	if (pos < number_elements) {
		int node;

#ifdef NOT_INSTRUMENTED
 		node = node_frontier[pos];
#elif USE_IRU
		load_iru(node);
#endif

		data = node_data[node];
		// more computation ...
	}
}

==> code/pr_iru.cu <==
/* IRU instrumented GPGPU Kernel */
__global__ void PR_Contract (...) {
	int pos = blockDim.x * blockIdx.x + threadIdx.x;
	if (pos < number_elements) {
		int edge; float weight;
		bool active_thread = true;
#ifdef NOT_INSTRUMENTED
		edge = edge_frontier[pos];
		weight = weight_frontier[pos];
#elif USE_IRU
		active_thread = load_iru(edge, weight);
#endif
		if (active_thread)
			atomicAdd(&label[edge], weight);
	}
}

/* Host function launching GPGPU Kernel */
void host_function {
    filter_op_t  filter_op = fp32_add;
	configure_iru(edge_frontier, weight_frontier, number_elements, sizeof(uint32_t), filter_op);
	PR_Contract<<<...,...>>>(...);
}

==> code/sssp_iru.cu <==
/* IRU instrumented GPGPU Kernel */
__global__ void SSSP_Compaction (...) {
	int pos = blockDim.x * blockIdx.x + threadIdx.x;
	if (pos < number_elements) {
		int edge, weight;
#ifdef NOT_INSTRUMENTED
		edge = edge_frontier[pos];
		weight = weight_frontier[pos];
#elif USE_IRU
		load_iru(edge, weight, pos);
#endif
		int old = atomicMin(&label[edge], weight);
		if (old > weight)
			lookup[edge] = pos;
	}
}

/* Host function launching GPGPU Kernel */
void host_function {
	configure_iru(edge_frontier, weight_frontier, number_elements, sizeof(uint32_t));
	SSSP_Compaction<<<...,...>>>(...);
}
